An Exact Counterexample to Carlson's Associated-Prime Depth Conjecture from a Group of Order 128

In Question~3.1 of his 1995 paper on depth and transfer, Carlson asked whether the depth of a finite-group cohomology ring is always realized by the dimension of one of its associated primes. We give a negative answer. Let \[ G=\SG{128}{859},\qquad k=\kbar. \] An exact presentation certificate proves that $\depth H^*(G;k)=2$. Okuyama's associated-prime theorem would convert an associated prime of dimension two into a rank-two elementary abelian subgroup $E\leq G$ satisfying $\depth H^*(C_G(E);k)=2$. We enumerate all $75$ rank-two elementary abelian subgroups of $G$ and obtain six centralizer types. Duflot's theorem gives depth at least three for four types, while exact ideal-quotient certificates exhibit regular sequences of length three for the remaining two. Hence every rank-two centralizer has cohomological depth at least three, so $H^*(G;k)$ has no associated prime of dimension two. The finite group presentation, the three cohomology-ring presentations, the enumeration summary, and the exact algebraic certificates are included for independent verification.

==> anc/BIBTEX_PROVENANCE.txt <==
BIBTEX EXPORT PROVENANCE
========================

The bibliography files in ../bib_exports/ were downloaded verbatim on
26 July 2026.  They were not manually composed, corrected, or normalized.
For works with a DOI, each record was obtained from the DOI resolver by
requesting the application/x-bibtex representation.  Okuyama's record
came from CiNii's direct BibTeX endpoint, and the 2025 preprint record
came from arXiv's direct BibTeX endpoint.

File                          Direct export URL
----------------------------  -----------------------------------------------
carlson_1995.bib              https://doi.org/10.1007/BF02571916
duflot_1981.bib               https://doi.org/10.1007/BF02566231
green_2003.bib                https://doi.org/10.1007/s00209-003-0517-z
green_king_2011.bib           https://doi.org/10.1016/j.jalgebra.2010.08.016
okuyama_2010.bib              https://cir.nii.ac.jp/crid/1010000782043428097.bib?lang=en
schafer_2019.bib              https://doi.org/10.1016/j.jpaa.2019.03.008
garaialde_et_al_2022.bib      https://doi.org/10.1002/mana.202000551
schafer_2025.bib              https://export.arxiv.org/bibtex/2509.06895

SHA-256
-------

c3bf8c31f927e1a343abafd53e453d53f764533c7310f8c365c74f9adac16bb4  carlson_1995.bib
688e86399f12bf5aafa13f08e858635a9ef7a70070bf5341270695806c5d1657  duflot_1981.bib
74b3a6dcba1ab6e8ba2d66cb46c3e86b264d1ab0cfd88e8fd34f84b78d9a17a1  green_2003.bib
71e468d90b10394a3c15d5a0de9796c959ba16e8714463655ddb6680e3de4a3b  green_king_2011.bib
aff9e86bc3462506692e24628da3264554348bdf796042740566cc6f576c4933  okuyama_2010.bib
a6cd20115ccc171aac3679e3dc25a44b9ccaae9dbd26ab3fb85cabf6ade155d9  schafer_2019.bib
a45046caaa8b77870b01d3a904ecb6c071c783bc15e68e64b821dbfc8b562c32  garaialde_et_al_2022.bib
2dcb5b02a3da859f5e0cff2daaeb9542c1e33b318c150e53c11605ca78a7f401  schafer_2025.bib

Minor imperfections in capitalization, issue metadata, Unicode
punctuation, HTML-like title markup, or journal fields are deliberately
preserved.  Compatibility is handled by the LaTeX source rather than by
silently editing the exported records.



==> anc/README.txt <==
ANCILLARY CODE AND DATA
=======================

This directory accompanies "An Exact Counterexample to Carlson's
Conjecture on Depth and Associated Primes."

Contents
--------

check_certificate.py
    A standalone Python 3 driver for the exact finite certificate.

data/128gp859.html
data/64gp90.html
data/64gp216.html
    Hash-pinned cohomology-ring records downloaded from the Green--King
    catalogue maintained by Simon King:

    https://users.fmi.uni-jena.de/cohomology/128web/128gp859.html
    https://users.fmi.uni-jena.de/cohomology/64web/64gp90.html
    https://users.fmi.uni-jena.de/cohomology/64web/64gp216.html

SHA256SUMS
    Digests of the verifier and all three input records.

What the verifier checks
------------------------

1. GAP enumerates every rank-two elementary abelian subgroup of
   SmallGroup(128,859), checks the total and conjugacy-orbit counts, and
   verifies all six centralizer types, their multiplicities, and their
   center ranks.

2. Singular parses the 44-relation Green--King presentation of
   H^*(SmallGroup(128,859); F_2).  Two successive ideal-quotient
   equalities and a nonzero socle witness prove that its depth is exactly
   two.

3. Singular parses the Green--King presentations for SmallGroup(64,90)
   and SmallGroup(64,216) and verifies a regular sequence of length three
   in each ring by three successive ideal-quotient equalities.

4. Optional negative controls check the adjacent group
   SmallGroup(128,858) and deliberately substituted zero divisors.

Requirements and invocation
---------------------------

Required:

* Python 3.9 or later;
* GAP 4 with the SmallGrp package;
* Singular with elim.lib.

From this directory, run:

    python3 check_certificate.py --self-test-mutations

If GAP or Singular is not on PATH, pass explicit executables:

    python3 check_certificate.py \
      --gap /path/to/gap \
      --singular /path/to/Singular \
      --self-test-mutations

The reference audit used GAP 4.14.0, SmallGrp 1.5.4, and Singular 4.3.2.
All arithmetic is exact over F_2.  The verifier requires no network
access and does not modify its inputs.



==> anc/SHA256SUMS <==
9d17b842185019fa14a56e1c2a9f24cd628f60e2ec2fe0a39e10d90d8f847395  check_certificate.py
926c765d500e3be9afa82358d671d896277f5500dccfc501aa7e4922fc5774b2  data/128gp859.html
ca08eb40cd6346608306b82565303d189c65fe8c6b109aa9eb378e914f999cdd  data/64gp90.html
e41837515927ad76df5a455677e68d6766bd5ceb197d98915fa83c5e39b368a0  data/64gp216.html


==> anc/check_certificate.py <==
#!/usr/bin/env python3
"""Exact finite certificate for the Carlson depth-conjecture counterexample.

The checker deliberately separates the three load-bearing computations:

1. GAP enumerates every rank-two elementary abelian subgroup of
   SmallGroup(128,859), identifies its centralizer, and records center ranks.
2. Singular parses the published 44-relation presentation of the group's
   cohomology ring and verifies depth exactly two by colon ideals and a socle
   witness.
3. Singular parses the published presentations for the two centralizer types
   whose Duflot lower bound is only two and verifies a regular sequence of
   length three by successive colon ideals.

Only the three hash-pinned HTML records in ``data/`` are inputs.  GAP 4 with
SmallGrp and Singular are external verifier engines; their paths may be
provided explicitly or discovered on ``PATH``.
"""

from __future__ import annotations

import argparse
import hashlib
import html
import os
from pathlib import Path
import re
import shutil
import subprocess


HERE = Path(__file__).resolve().parent
DATA = HERE / "data"

RECORD_HASHES = {
    "128gp859.html": "926c765d500e3be9afa82358d671d896277f5500dccfc501aa7e4922fc5774b2",
    "64gp90.html": "ca08eb40cd6346608306b82565303d189c65fe8c6b109aa9eb378e914f999cdd",
    "64gp216.html": "e41837515927ad76df5a455677e68d6766bd5ceb197d98915fa83c5e39b368a0",
}

EXPECTED_CENTRALIZERS = {
    (16, 10): (12, 3),
    (16, 14): (32, 4),
    (32, 22): (24, 3),
    (32, 46): (4, 3),
    (64, 90): (2, 2),
    (64, 216): (1, 2),
}

GROUP_VARIABLES = (
    "a_1_0,b_1_1,b_1_2,b_2_4,b_2_5,b_2_6,b_3_11,"
    "b_5_24,b_5_25,b_6_35,b_6_36,b_7_49,c_8_65"
)
GROUP_WEIGHTS = "1,1,1,2,2,2,3,5,5,6,6,7,8"
GROUP_SECOND_PARAMETER = (
    "b_1_2*b_3_11+b_1_2^4+b_1_1^4"
    "+b_2_6*b_1_1*b_1_2+b_2_6^2"
    "+b_2_4*b_1_2^2+b_2_4^2"
)
GROUP_SOCLE_WITNESS = "b_2_4*b_2_5^2+b_2_5^3+a_1_0*b_5_24"

CENTRALIZER_SEQUENCES = {
    "64gp90.html": [
        "c_1_2",
        "c_4_21",
        "b_1_1^2+b_2_6+b_2_5+b_2_4",
    ],
    "64gp216.html": [
        "c_2_8",
        "c_4_25",
        "b_1_3^2+b_1_2*b_1_3+b_1_2^2+b_1_0^2",
    ],
}

CENTRALIZER_MUTATIONS = {
    "64gp90.html": "a_1_0",
    "64gp216.html": "b_1_0",
}


def checked_payload(filename: str) -> str:
    payload = (DATA / filename).read_bytes()
    digest = hashlib.sha256(payload).hexdigest()
    assert digest == RECORD_HASHES[filename], (filename, digest)
    return payload.decode()


def clean_formula(raw: str) -> str:
    raw = re.sub(r"<sup>(\d+)</sup>", r"^\1", raw)
    raw = re.sub(r"<[^>]*>", "", raw)
    raw = html.unescape(raw)
    raw = raw.replace("\u2009", "").replace("\xa0", " ").replace("·", "*")
    return "".join(raw.split())


def parse_presentation(filename: str) -> tuple[list[str], list[int], list[str]]:
    payload = checked_payload(filename)
    generator_section = re.search(
        r'<a name = "generators".*?<ol>(.*?)</ol>', payload, re.DOTALL
    )
    relation_section = re.search(
        r'<a name = "relations".*?<ol>(.*?)</ol>', payload, re.DOTALL
    )
    assert generator_section is not None
    assert relation_section is not None

    variables: list[str] = []
    weights: list[int] = []
    for formula, degree in re.findall(
        r"<li>\s*<nobr>(.*?)</nobr>.*?degree\s+(\d+)",
        generator_section.group(1),
        re.DOTALL,
    ):
        variables.append(clean_formula(formula))
        weights.append(int(degree))
    relations = [
        clean_formula(item)
        for item in re.findall(
            r"<li>\s*(.*?)\s*</li>", relation_section.group(1), re.DOTALL
        )
    ]
    assert variables and len(variables) == len(weights)
    assert relations
    return variables, weights, relations


def discover_tool(
    explicit: str | None,
    command: str,
) -> Path:
    if explicit:
        candidate = Path(explicit).expanduser().resolve()
        assert candidate.is_file(), candidate
        return candidate
    system = shutil.which(command)
    assert system, (
        f"Could not find {command}; pass its path explicitly "
        f"with --{command.lower()}."
    )
    return Path(system).resolve()


def run_gap(gap: Path, include_negative_control: bool) -> None:
    negative = "Profile(858);;" if include_negative_control else ""
    script = rf"""
LoadPackage("smallgrp");;
Profile := function(identifier)
  local G, elements, involutions, keys, i, j, H, subgroups, orbits,
        counts, C, centralizerId, position, centerRank;
  G := SmallGroup(128, identifier);;
  elements := Elements(G);;
  involutions := Filtered(elements, x -> Order(x) = 2);;
  keys := [];;
  for i in [1..Length(involutions)] do
    for j in [i+1..Length(involutions)] do
      if involutions[i] * involutions[j]
         = involutions[j] * involutions[i] then
        H := Subgroup(G, [involutions[i], involutions[j]]);;
        if Size(H) = 4 then
          AddSet(keys, Set(Elements(H), x -> Position(elements, x)));;
        fi;;
      fi;;
    od;;
  od;;
  subgroups := List(keys, key -> Subgroup(G, elements{{key}}));;
  orbits := OrbitsDomain(G, subgroups, OnPoints);;
  counts := [];;
  for H in subgroups do
    C := Centralizer(G, H);;
    centralizerId := IdGroup(C);;
    centerRank := Length(AbelianInvariants(Center(C)));;
    position := PositionProperty(
      counts, entry -> entry[1] = centralizerId
    );;
    if position = fail then
      Add(counts, [centralizerId, 1, centerRank]);;
    else
      counts[position][2] := counts[position][2] + 1;;
      if counts[position][3] <> centerRank then Error("center rank"); fi;;
    fi;;
  od;;
  Sort(counts, function(left, right) return left[1] < right[1]; end);;
  Print(
    "GROUP ", identifier,
    " INVOLUTIONS ", Length(involutions),
    " SUBGROUPS ", Length(subgroups),
    " ORBITS ", Length(orbits), "\n"
  );;
  for C in counts do
    Print(
      "TYPE ", C[1][1], " ", C[1][2],
      " COUNT ", C[2], " CENTER_RANK ", C[3], "\n"
    );;
  od;;
end;;
Profile(859);;
{negative}
QUIT;
"""
    environment = dict(os.environ)
    environment["TERM"] = "dumb"

    command = [str(gap), "-q", "-b"]
    # A relocatable GAP tree may need explicit library and shared-library
    # roots.  A normal system installation does not, and must not be forced
    # into this layout.
    if len(gap.parents) > 4:
        gap_root = gap.parents[4]
        gap_library = gap_root / "usr/share/gap"
        libdir = gap_root / "usr/lib/x86_64-linux-gnu"
        if gap_library.is_dir() and libdir.is_dir():
            command = [
                str(gap),
                "-l",
                str(gap_library),
                "-q",
                "-b",
            ]
            environment["LD_LIBRARY_PATH"] = (
                str(libdir)
                if not environment.get("LD_LIBRARY_PATH")
                else str(libdir) + ":" + environment["LD_LIBRARY_PATH"]
            )

    result = subprocess.run(
        command,
        input=script,
        text=True,
        capture_output=True,
        check=True,
        env=environment,
        timeout=180,
    )
    assert "Error," not in result.stderr, result.stderr

    header = re.search(
        r"^GROUP 859 INVOLUTIONS (\d+) SUBGROUPS (\d+) ORBITS (\d+)$",
        result.stdout,
        re.MULTILINE,
    )
    assert header is not None, result.stdout
    assert tuple(map(int, header.groups())) == (31, 75, 21)
    profile = {
        (int(order), int(identifier)): (int(count), int(center_rank))
        for order, identifier, count, center_rank in re.findall(
            r"^TYPE (\d+) (\d+) COUNT (\d+) CENTER_RANK (\d+)$",
            result.stdout,
            re.MULTILINE,
        )[:6]
    }
    assert profile == EXPECTED_CENTRALIZERS, profile

    if include_negative_control:
        adjacent = re.search(
            r"^GROUP 858 INVOLUTIONS (\d+) SUBGROUPS (\d+) ORBITS (\d+)$",
            result.stdout,
            re.MULTILINE,
        )
        assert adjacent is not None, result.stdout
        assert tuple(map(int, adjacent.groups()))[:2] == (23, 31)
        adjacent_block = result.stdout[result.stdout.index("GROUP 858 ") :]
        assert "TYPE 64 90 " not in adjacent_block
        assert "TYPE 64 216 " not in adjacent_block

    print(
        "GAP PASS: 31 involutions, all 75 rank-two elementary abelian "
        "subgroups, 21 conjugacy orbits, six exact centralizer types, "
        "multiplicities, and center ranks."
    )


def singular_environment(singular: Path) -> dict[str, str]:
    environment = dict(os.environ)
    if len(singular.parents) > 2:
        root = singular.parents[2]
        library = root / "usr/share/singular/LIB"
        libdir = root / "usr/lib/x86_64-linux-gnu"
        procdir = root / "usr/libexec/x86_64-linux-gnu/singular/MOD"
        if library.is_dir() and libdir.is_dir() and procdir.is_dir():
            environment["LD_LIBRARY_PATH"] = (
                str(libdir)
                if not environment.get("LD_LIBRARY_PATH")
                else str(libdir) + ":" + environment["LD_LIBRARY_PATH"]
            )
            environment["SINGULAR_PROCS_DIR"] = str(procdir)
            environment["SINGULARPATH"] = str(library)
    return environment


def run_singular(singular: Path, script: str) -> str:
    result = subprocess.run(
        [str(singular), "-q"],
        input=script,
        text=True,
        capture_output=True,
        check=True,
        env=singular_environment(singular),
        timeout=180,
    )
    assert "error occurred" not in result.stderr.lower(), result.stderr
    return result.stdout


def verify_group_depth(singular: Path) -> None:
    variables, weights, relations = parse_presentation("128gp859.html")
    assert len(variables) == 13
    assert len(relations) == 44
    assert ",".join(variables) == GROUP_VARIABLES
    assert ",".join(map(str, weights)) == GROUP_WEIGHTS

    script = f"""
option(redSB);
option(redTail);
LIB "elim.lib";
ring r=2,({GROUP_VARIABLES}),wp({GROUP_WEIGHTS});
ideal I0=std(ideal({",".join(relations)}));
print("GROEBNER_BASIS_SIZE="+string(size(I0)));

poly f1=c_8_65;
ideal Q1=std(quotient(I0,ideal(f1)));
ideal R1=simplify(reduce(Q1,I0,5),2);
print("FIRST_COLON_REMAINDERS="+string(size(R1)));

ideal J1=std(I0+ideal(f1));
poly f2={GROUP_SECOND_PARAMETER};
ideal Q2=std(quotient(J1,ideal(f2)));
ideal R2=simplify(reduce(Q2,J1,5),2);
print("SECOND_COLON_REMAINDERS="+string(size(R2)));

ideal J2=std(J1+ideal(f2));
poly witness={GROUP_SOCLE_WITNESS};
ideal W=simplify(reduce(ideal(witness),J2,5),2);
print("SOCLE_WITNESS_REMAINDER="+string(W[1]));
ideal m={GROUP_VARIABLES};
ideal A=simplify(reduce(witness*m,J2,5),2);
print("SOCLE_ANNIHILATOR_REMAINDERS="+string(size(A)));

ideal QS=std(quotient(J2,m));
ideal RS=simplify(reduce(QS,J2,5),2);
print("SOCLE_COLON_CLASSES="+string(size(RS)));
print("SOCLE_COLON_GENERATOR="+string(RS[1]));

poly mutated=witness+a_1_0;
ideal M=simplify(reduce(mutated*m,J2,5),2);
print("MUTATED_WITNESS_REMAINDERS="+string(size(M)));
"""
    output = run_singular(singular, script)
    expected = {
        "GROEBNER_BASIS_SIZE=362",
        "FIRST_COLON_REMAINDERS=0",
        "SECOND_COLON_REMAINDERS=0",
        f"SOCLE_WITNESS_REMAINDER={GROUP_SOCLE_WITNESS}",
        "SOCLE_ANNIHILATOR_REMAINDERS=0",
        "SOCLE_COLON_CLASSES=1",
        f"SOCLE_COLON_GENERATOR={GROUP_SOCLE_WITNESS}",
        "MUTATED_WITNESS_REMAINDERS=9",
    }
    missing = expected - set(output.splitlines())
    assert not missing, (missing, output)
    print(
        "Singular PASS (group): 44 source relations; two regular elements; "
        "a nonzero socle class after quotient; depth exactly two."
    )


def centralizer_colon_script(
    filename: str,
    variables: list[str],
    weights: list[int],
    relations: list[str],
) -> tuple[str, set[str]]:
    label = filename.removesuffix(".html")
    sequence = CENTRALIZER_SEQUENCES[filename]
    mutation = CENTRALIZER_MUTATIONS[filename]
    lines = [
        "option(redSB);",
        "option(redTail);",
        'LIB "elim.lib";',
        f"ring r=2,({','.join(variables)}),wp({','.join(map(str, weights))});",
        f"ideal J=std(ideal({','.join(relations)}));",
        f"poly bad={mutation};",
        "ideal QB=std(quotient(J,ideal(bad)));",
        "ideal RB=simplify(reduce(QB,J,5),2);",
        f'print("{label}_BAD_COLON="+string(size(RB)));',
    ]
    expected = set()
    for index, element in enumerate(sequence, start=1):
        lines.extend(
            [
                f"poly f{index}={element};",
                f"ideal Q{index}=std(quotient(J,ideal(f{index})));",
                f"ideal R{index}=simplify(reduce(Q{index},J,5),2);",
                f'print("{label}_COLON_{index}="+string(size(R{index})));',
                f"J=std(J+ideal(f{index}));",
            ]
        )
        expected.add(f"{label}_COLON_{index}=0")
    return "\n".join(lines), expected


def verify_centralizer_depths(singular: Path) -> None:
    scripts: list[str] = []
    expected: set[str] = set()
    expected_sizes = {"64gp90.html": (9, 14), "64gp216.html": (7, 5)}
    for filename in CENTRALIZER_SEQUENCES:
        variables, weights, relations = parse_presentation(filename)
        assert (len(variables), len(relations)) == expected_sizes[filename]
        script, lines = centralizer_colon_script(
            filename, variables, weights, relations
        )
        scripts.append(script)
        expected.update(lines)

    output = run_singular(singular, "\n".join(scripts))
    missing = expected - set(output.splitlines())
    assert not missing, (missing, output)
    bad_colons = {
        label: int(size)
        for label, size in re.findall(
            r"^(64gp(?:90|216))_BAD_COLON=(\d+)$",
            output,
            re.MULTILINE,
        )
    }
    assert set(bad_colons) == {"64gp90", "64gp216"}, output
    assert all(size > 0 for size in bad_colons.values()), bad_colons
    print(
        "Singular PASS (centralizers): source-parsed 9/14 and 7/5 "
        "generator/relation presentations; both length-three regular "
        "sequences pass; zero-divisor mutations fail."
    )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--gap", help="path to the GAP executable")
    parser.add_argument("--singular", help="path to the Singular executable")
    parser.add_argument(
        "--self-test-mutations",
        action="store_true",
        help="also check the adjacent group 858 negative control",
    )
    args = parser.parse_args()

    gap = discover_tool(args.gap, "gap")
    singular = discover_tool(args.singular, "Singular")
    run_gap(gap, args.self_test_mutations)
    verify_group_depth(singular)
    verify_centralizer_depths(singular)
    print("Carlson finite implication certificate PASS")


if __name__ == "__main__":
    main()


==> anc/data/128gp859.html <==
<html>
<head>
<title>Cohomology of Group number 859 of Order 128
</title>
   <link rel="shortcut icon" type="image/x-icon" href="/cohomology/favicon.ico" />

    <link rel="stylesheet" href="/cohomology/design.css" type="text/css">
    
</head>
<body>
  <a name="general"></a>
  <table CELLPADDING="10" CELLSPACING="0" BORDER="0" HEIGHT="100%" WIDTH="100%">
<TR>
    <td valign="top" id="navi">
            Simon King
      <nobr>
	<a href = "/~king/index.html"><img src="/cohomology/pics/deutschland.gif" border="1" alt="DE"></a>
	<a href = "/~king/eindex.html"><img src="/cohomology/pics/united_kingdom.gif" border="1" alt="EN"></a>
	<a href = "/~king/findex.html"><img src="/cohomology/pics/france.gif" border="1" alt="FR"></a>
      </nobr>
    <p>
    <hr>
    <p>
        <a href="https://users.fmi.uni-jena.de/~green/index-en.php">David J. Green</a>
    <p>
    <hr>
    <p>
      <a href = "/cohomology/">Cohomology</a>
      <br> &rarr;<a href = https://users.fmi.uni-jena.de/cohomology/background.html>Theory</a>
      <br> &rarr;<a href = https://users.fmi.uni-jena.de/cohomology/background.html#imple>Implementation</a>
    <p>
    <hr>
    <p>
      Jena:
    <p>
      <a href="http://www.uni-jena.de/" style="color:#FFF0AA" border="0">   <img src="/cohomology/pics/hanfried.png"
alt="Friedrich Schiller University of Jena" border="0"></a>
    <p>
      <a href="https://www.fmi.uni-jena.de/index-en.php">Faculty</a>
    <p>
    <hr>
    <p>
      External links:
    <p>
     <a href="http://www.sagemath.org/" style="color:#FFF0AA" border="0"> <img alt="Sage"
src="/cohomology/pics/sage_logo.png" width = 110px border="0"></a>
    <p>
    <a href="http://www.singular.uni-kl.de/" style="font-variant:small-caps">Singular</a>
    <p>
    <a href="http://www.gap-system.org/" style="font-variant:small-caps">Gap</a>
    <hr>

    </td>

    <TD VALIGN="top" WIDTH="100%" id="main">
            
      <P>
        <HR WIDTH="100%">
        <HR WIDTH="100%">
      </P>
<h2>
  Cohomology of group number 859 of order 128
</h2>
<p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 128</a></td>
  </tr>
</table>

<p><hr></p>
<h3>
  General information on the group
</h3>
<p><ul>
  <li>The group has 3 minimal generators and exponent 4.
  </li>
  <li> It is non-abelian.
  </li>
  <li> It has p-Rank 4.
  </li>
  <li> Its center has rank 1.
  </li>
  <li> It has 3 conjugacy classes of maximal elementary abelian subgroups, which are of rank 3, 4 and 4, respectively.
  </li>
</ul></p>
<p><hr></p>
<h3>
  Structure of the cohomology ring
</h3>
<h4>
  General information
</h4>
<p><ul>
  <li> The cohomology ring is of dimension 4 and depth 2.
  </li>
  <li> The depth exceeds the Duflot bound, which is 1.
  </li>
  <li> The Poincar&eacute; series is    <table style="color:black"><tr><td align="center"><nobr>(&thinsp;&#8722;&thinsp;1) &middot; (t<sup>7 </sup>&thinsp;&#8722;&thinsp; t<sup>6 </sup>&thinsp;&#8722;&thinsp; t<sup>5 </sup>&thinsp;+&thinsp; t<sup>3 </sup>&thinsp;&#8722;&thinsp; t<sup>2 </sup>&thinsp;&#8722;&thinsp; 1)</nobr></td></tr>      <tr><td><hr style="color:black"></td></tr><tr><td align="center"><nobr>(t &thinsp;+&thinsp; 1) &middot; (t &thinsp;&#8722;&thinsp; 1)<sup>4 </sup>&middot; (t<sup>2 </sup>&thinsp;+&thinsp; 1) &middot; (t<sup>4 </sup>&thinsp;+&thinsp; 1)</nobr></td></tr>
    </table>
  </li>  <li> The a-invariants are -&infin;,-&infin;,-6,-4,-4.  They were obtained using the filter regular HSOP of the <a href="#benson">Benson test</a>.
  </li>
</ul></p>


  <a name = "generators"></a>
  <p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 128</a></td>
  </tr>
</table></p>

<h4>
  Ring generators
</h4>
 <p>The cohomology ring has 13 minimal generators of maximal degree 8:
</p>
<ol>
  <li> <nobr>a_1_0</nobr>, a nilpotent element of degree 1
  </li>
  <li> <nobr>b_1_1</nobr>, an element of degree 1
  </li>
  <li> <nobr>b_1_2</nobr>, an element of degree 1
  </li>
  <li> <nobr>b_2_4</nobr>, an element of degree 2
  </li>
  <li> <nobr>b_2_5</nobr>, an element of degree 2
  </li>
  <li> <nobr>b_2_6</nobr>, an element of degree 2
  </li>
  <li> <nobr>b_3_11</nobr>, an element of degree 3
  </li>
  <li> <nobr>b_5_24</nobr>, an element of degree 5
  </li>
  <li> <nobr>b_5_25</nobr>, an element of degree 5
  </li>
  <li> <nobr>b_6_35</nobr>, an element of degree 6
  </li>
  <li> <nobr>b_6_36</nobr>, an element of degree 6
  </li>
  <li> <nobr>b_7_49</nobr>, an element of degree 7
  </li>
  <li> <nobr>c_8_65</nobr>, a Duflot regular element of degree 8
  </li>
</ol>

<a name = "relations"></a>
  <p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 128</a></td>
  </tr>
</table></p>

<h4>
  Ring relations
</h4>
<p>There are 44 minimal relations of maximal degree 14:
<ol>
  <li> <nobr>a_1_0<sup>2</sup></nobr>
  </li>
  <li> <nobr>a_1_0&middot;b_1_1</nobr>
  </li>
  <li> <nobr>b_2_4&middot;b_1_1&thinsp;+&thinsp;b_2_5&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_2_5&middot;b_1_1&thinsp;+&thinsp;b_2_4&middot;b_1_1</nobr>
  </li>
  <li> <nobr>b_1_1&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_6&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_2_5<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&thinsp;+&thinsp;b_2_5&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>a_1_0&middot;b_3_11&thinsp;+&thinsp;b_2_6&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_1_1&middot;b_3_11&thinsp;+&thinsp;b_2_6&middot;b_1_1&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_2_6&middot;a_1_0&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_3_11<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_5&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>a_1_0&middot;b_5_24&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_1_1&middot;b_5_24&thinsp;+&thinsp;b_2_6&middot;b_1_1<sup>3</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>a_1_0&middot;b_5_25</nobr>
  </li>
  <li> <nobr>b_1_2<sup>2</sup>&middot;b_5_25&thinsp;+&thinsp;b_2_6&middot;b_5_24&thinsp;+&thinsp;b_2_6&middot;b_1_2<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>2</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1&thinsp;+&thinsp;b_2_5&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_2_5&middot;b_5_25&thinsp;+&thinsp;b_2_5&middot;b_5_24&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_2_5&middot;b_5_24&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_5_25&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_2_5&middot;b_5_24&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_3_11&thinsp;+&thinsp;b_6_35&middot;a_1_0&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_1_1&middot;b_1_2&middot;b_5_25&thinsp;+&thinsp;b_6_35&middot;b_1_1&thinsp;+&thinsp;b_2_6&middot;b_1_1<sup>4</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>2</sup>&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>3</sup>&thinsp;+&thinsp;b_2_5&middot;b_5_24&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_2_5&middot;b_1_2<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>2</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2&thinsp;+&thinsp;b_6_36&middot;a_1_0&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_1_1<sup>2</sup>&middot;b_5_25&thinsp;+&thinsp;b_6_36&middot;b_1_1&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1&thinsp;+&thinsp;b_2_5&middot;b_5_24&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_3_11&middot;b_5_24&thinsp;+&thinsp;b_2_6&middot;b_1_2&middot;b_5_24&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_1_2&middot;b_5_25</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&thinsp;+&thinsp;b_6_35&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_3_11&middot;b_5_25&thinsp;+&thinsp;b_2_6&middot;b_1_2&middot;b_5_25&thinsp;+&thinsp;b_2_5&middot;b_6_35&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_1_2&middot;b_5_25&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>3</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_6_35&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_3_11&middot;b_5_25&thinsp;+&thinsp;b_3_11&middot;b_5_24&thinsp;+&thinsp;b_2_6&middot;b_1_2&middot;b_5_25&thinsp;+&thinsp;b_2_6&middot;b_1_2&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_1_2&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&thinsp;+&thinsp;b_6_36&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_3_11&middot;b_5_25&thinsp;+&thinsp;b_3_11&middot;b_5_24&thinsp;+&thinsp;b_2_6&middot;b_1_2&middot;b_5_25&thinsp;+&thinsp;b_2_6&middot;b_1_2&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_5&middot;b_6_36&thinsp;+&thinsp;b_2_5&middot;b_6_35</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_3_11&middot;b_5_25&thinsp;+&thinsp;b_2_6&middot;b_1_2&middot;b_5_25&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_1_2&middot;b_5_25&thinsp;+&thinsp;b_2_4&middot;b_1_2&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>3</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;a_1_0&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_1_1&middot;b_7_49&thinsp;+&thinsp;b_2_6&middot;b_1_1&middot;b_5_25&thinsp;+&thinsp;b_2_6&middot;b_1_1<sup>5</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>3</sup>&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_6_35&middot;b_3_11&thinsp;+&thinsp;b_2_6&middot;b_6_35&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_7_49&thinsp;+&thinsp;b_2_5&middot;b_1_2<sup>7</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>4</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_5_25&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_6_36&middot;a_1_0&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6&middot;b_6_35&middot;a_1_0&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_6_36&middot;b_3_11&thinsp;+&thinsp;b_2_6&middot;b_1_2<sup>4</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_6&middot;b_6_36&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>4</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_6_35&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_5_25&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_1_2&thinsp;+&thinsp;b_2_6&middot;b_6_35&middot;a_1_0&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_5_24<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_1<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_5_24&middot;b_5_25&thinsp;+&thinsp;b_2_6&middot;b_6_35&middot;b_1_1<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2&middot;b_5_25&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1&middot;b_5_25</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>5</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1<sup>3</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2&middot;b_5_25&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_6_35&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_3_11&middot;b_7_49&thinsp;+&thinsp;b_1_2<sup>7</sup>&middot;b_3_11&thinsp;+&thinsp;b_6_35&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_6&middot;b_1_2&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6&middot;b_1_2<sup>5</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_6&middot;b_1_2<sup>8</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1&middot;b_5_25</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>5</sup>&thinsp;+&thinsp;b_2_5&middot;b_1_2&middot;b_7_49&thinsp;+&thinsp;b_2_5&middot;b_1_2<sup>8</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_1_2&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>3</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_6_35&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2&middot;b_5_25</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_1_2&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6&middot;b_6_35&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_6_35&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_5_25<sup>2</sup>&thinsp;+&thinsp;b_6_36&middot;b_1_1<sup>4</sup>&thinsp;+&thinsp;b_2_6&middot;b_6_36&middot;b_1_1<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1&middot;b_5_25</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>5</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>6</sup>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1<sup>4</sup>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_1&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;c_8_65&middot;b_1_1<sup>2</sup></nobr>
  </li>
  <li> <nobr>b_6_35&middot;b_5_25&thinsp;+&thinsp;b_6_35&middot;b_5_24&thinsp;+&thinsp;b_6_35&middot;b_1_1<sup>5</sup>&thinsp;+&thinsp;b_2_6&middot;b_1_1<sup>8</sup>&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>7</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_1</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;b_1_1&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1<sup>4</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>4</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>4</sup>&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_6_35&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>4</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2<sup>7</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_5_25&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_6_36&middot;a_1_0&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_5&middot;a_1_0&thinsp;+&thinsp;c_8_65&middot;b_1_1<sup>2</sup>&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_6_36&middot;b_5_25&thinsp;+&thinsp;b_6_36&middot;b_1_1<sup>5</sup>&thinsp;+&thinsp;b_6_35&middot;b_5_24&thinsp;+&thinsp;b_2_6&middot;b_6_36&middot;b_1_1<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>4</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>6</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>7</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_1&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;b_1_1&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_5_25</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1<sup>4</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1<sup>5</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>4</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>6</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_6_35&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>7</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_5_25&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>4</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>2</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_5&middot;a_1_0&thinsp;+&thinsp;c_8_65&middot;b_1_1<sup>3</sup></nobr>
  </li>
  <li> <nobr>b_6_35&middot;b_5_24&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;b_1_1</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1<sup>4</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_7_49&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>7</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>4</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_6_35&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2<sup>7</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>4</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_5_25</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_1_2<sup>5</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_5_25&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_1_2<sup>2</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>2</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;a_1_0&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_6_35&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_35&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>3</sup>&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_5&middot;a_1_0&thinsp;+&thinsp;b_2_5&middot;c_8_65&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_6_36&middot;b_5_24&thinsp;+&thinsp;b_2_6&middot;b_1_2<sup>4</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_6&middot;b_6_35&middot;b_1_1<sup>3</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>6</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_1&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1<sup>4</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1<sup>5</sup>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;b_1_1&thinsp;+&thinsp;b_2_5&middot;b_1_2<sup>2</sup>&middot;b_7_49&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>7</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>2</sup>&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>4</sup>&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>6</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_6_35&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>4</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>7</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_6_36&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2<sup>7</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_7_49&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_36&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_35&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_5_25&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>5</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_5_25</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_5&middot;b_1_2&thinsp;+&thinsp;b_6_36&middot;a_1_0&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;a_1_0&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_36&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_35&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>3</sup>&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>2</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_5&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;c_8_65&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_6_35&middot;b_1_1<sup>6</sup>&thinsp;+&thinsp;b_6_35&middot;b_6_36&thinsp;+&thinsp;b_6_35<sup>2</sup>&thinsp;+&thinsp;b_2_6&middot;b_1_1<sup>9</sup>&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6&middot;b_6_35&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>8</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_1<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_2<sup>6</sup>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_6_35</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_1<sup>3</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_1<sup>4</sup>&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;b_1_1<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_1_2<sup>10</sup>&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>3</sup>&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>5</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_6_36&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_6_35&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_6_35&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>6</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>3</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_36&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_1_2&middot;b_5_24&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_1_2<sup>3</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_6_35&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_1_2&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_5&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_6_35&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_36&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>3</sup>&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>2</sup>&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;c_8_65&middot;b_1_1<sup>3</sup>&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_6_35<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_1<sup>4</sup>&thinsp;+&thinsp;b_2_5&middot;b_1_2<sup>10</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>4</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>5</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_6_35&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_1_2&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>3</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_35&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_1_2&middot;b_5_24&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_1_2<sup>3</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_1_2&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_5&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;a_1_0&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_6_35&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_36&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_35&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>3</sup>&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_5&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;c_8_65&thinsp;+&thinsp;b_2_5&middot;c_8_65&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_5_24&middot;b_7_49&thinsp;+&thinsp;b_2_6&middot;b_1_2<sup>5</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_6&middot;b_1_2<sup>7</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_6&middot;b_6_35&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2&middot;b_7_49&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>5</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>8</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;b_1_1<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_6_36&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_1<sup>4</sup>&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;b_1_1&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>6</sup>&thinsp;+&thinsp;b_2_5&middot;b_1_2<sup>3</sup>&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>3</sup>&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>5</sup>&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>3</sup>&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>5</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_6_36&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_6_35&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_6_36&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_1_2&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>6</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>3</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>5</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_36&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_35&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2&middot;b_5_25&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_1_2&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_1_2<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_1_2&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_5&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_6_36&middot;a_1_0&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;a_1_0&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_35&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>2</sup>&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_5&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_5&middot;c_8_65&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;c_8_65&middot;a_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_6_36&middot;b_1_1<sup>6</sup>&thinsp;+&thinsp;b_6_36<sup>2</sup>&thinsp;+&thinsp;b_2_6&middot;b_6_36&middot;b_1_1<sup>4</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>8</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>7</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>8</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_1<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_1<sup>3</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;b_1_1<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>8</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>6</sup>&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>5</sup>&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>7</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_6_35&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>5</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>8</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_6_36&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>5</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_35&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_6_36</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_6_35&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_1_2<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_1_2<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_6_36&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_6_35</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_1_2&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>5</sup>&middot;b_2_6&thinsp;+&thinsp;b_6_36&middot;a_1_0&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_6_35&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_36&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>2</sup>&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;c_8_65&middot;b_1_1<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;c_8_65</nobr>
  </li>
  <li> <nobr>b_5_25&middot;b_7_49&thinsp;+&thinsp;b_2_6&middot;b_1_2<sup>7</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_6&middot;b_6_36&middot;b_1_1<sup>4</sup>&thinsp;+&thinsp;b_2_6&middot;b_6_35&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6&middot;b_6_35&middot;b_1_1<sup>4</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>5</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>8</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>7</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_1<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;b_1_1<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_2&middot;b_5_24&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_2<sup>3</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1&middot;b_5_25&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1<sup>5</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_6_35&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_2&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;b_1_1&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;b_1_1<sup>2</sup>&thinsp;+&thinsp;b_2_5&middot;b_1_2<sup>3</sup>&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2&middot;b_7_49&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>8</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>5</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2&middot;b_5_25</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2&middot;b_5_25</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;a_1_0&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6&middot;c_8_65&middot;b_1_1<sup>2</sup></nobr>
  </li>
  <li> <nobr>b_1_2<sup>10</sup>&middot;b_3_11&thinsp;+&thinsp;b_6_35&middot;b_7_49&thinsp;+&thinsp;b_6_35&middot;b_1_2<sup>7</sup>&thinsp;+&thinsp;b_2_6&middot;b_1_2<sup>11</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6&middot;b_6_35&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_6&middot;b_6_35&middot;b_1_1<sup>5</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>9</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>8</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_2<sup>4</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1<sup>6</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1<sup>7</sup>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_6_36&middot;b_1_1&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_1<sup>4</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;b_1_1<sup>2</sup>&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_1_2<sup>11</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>9</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>5</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>4</sup>&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>8</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4&middot;b_6_35&middot;b_1_2<sup>5</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>2</sup>&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>7</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>4</sup>&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>5</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_7_49&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>4</sup>&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>6</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_36&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_35&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>4</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_6_35&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>3</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>4</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_1_2<sup>7</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_5_25&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_5_24&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_1_2<sup>2</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>3</sup>&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_1_2<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_5&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_6_36&middot;a_1_0&middot;b_1_2<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>5</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>3</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6<sup>2</sup>&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>5</sup>&middot;b_2_6&middot;a_1_0&thinsp;+&thinsp;b_2_6&middot;c_8_65&middot;b_1_1<sup>2</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_5&middot;c_8_65&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;c_8_65&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;c_8_65&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_6_36&middot;b_7_49&thinsp;+&thinsp;b_2_6&middot;b_1_2<sup>4</sup>&middot;b_7_49&thinsp;+&thinsp;b_2_6&middot;b_1_2<sup>6</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_6&middot;b_6_36&middot;b_1_2<sup>5</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6&middot;b_6_36&middot;b_1_1<sup>5</sup>&thinsp;+&thinsp;b_2_6&middot;b_6_35&middot;b_1_1<sup>5</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>4</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>6</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>9</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>8</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_1<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;b_1_1<sup>3</sup>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_7_49&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_1<sup>6</sup>&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_6_36&middot;b_1_1&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_6_35&middot;b_1_1&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_2<sup>2</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;b_1_1<sup>3</sup>&thinsp;+&thinsp;b_2_6<sup>6</sup>&middot;b_1_1&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>9</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>4</sup>&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4&middot;b_6_35&middot;b_1_2<sup>5</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>2</sup>&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>6</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>4</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_5_25&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2<sup>2</sup>&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>7</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>5</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>4</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>2</sup>&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>4</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_7_49&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>7</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_6_35&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;b_5_25&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>5</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_7_49&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_1_2<sup>4</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_6_36&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_6_35&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_5_25&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>3</sup>&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_5_24</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_1_2<sup>2</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_5&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>5</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_4<sup>5</sup>&middot;b_2_5&middot;b_1_2&thinsp;+&thinsp;b_6_36&middot;a_1_0&middot;b_1_2<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_6_35&middot;a_1_0&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>5</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_6_36&middot;a_1_0</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>3</sup>&middot;a_1_0&thinsp;+&thinsp;b_2_4<sup>5</sup>&middot;b_2_6&middot;a_1_0&thinsp;+&thinsp;b_2_6&middot;c_8_65&middot;b_1_1<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;c_8_65&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;c_8_65&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;c_8_65&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;c_8_65&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;c_8_65&middot;a_1_0&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;c_8_65&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_7_49<sup>2</sup>&thinsp;+&thinsp;b_2_6&middot;b_1_2<sup>9</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_6&middot;b_6_35&middot;b_1_2<sup>6</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_36&middot;b_1_1<sup>4</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_6_35&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_1_2<sup>8</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_6_36&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_6_36&middot;b_1_1<sup>2</sup>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_2<sup>3</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_2<sup>6</sup>&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_1&middot;b_5_25&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_1<sup>5</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>4</sup>&middot;b_1_1<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>5</sup>&middot;b_1_1<sup>4</sup>&thinsp;+&thinsp;b_2_6<sup>6</sup>&middot;b_1_1&middot;b_1_2&thinsp;+&thinsp;b_2_5&middot;b_1_2<sup>5</sup>&middot;b_7_49&thinsp;+&thinsp;b_2_5&middot;b_1_2<sup>12</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>10</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>6</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>4</sup>&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>5</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>6</sup>&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>9</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_6_36&middot;b_1_2<sup>6</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_1_2<sup>10</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_6_36&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;b_6_35&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2&middot;b_7_49</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup>&middot;b_5_24&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>8</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_6_35&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>3</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>6</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_6_36&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>3</sup>&middot;b_6_35</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_1_2<sup>3</sup>&middot;b_7_49&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>8</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>6</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>4</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6<sup>5</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>3</sup>&middot;b_7_49&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_1_2<sup>5</sup>&middot;b_3_11</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_6_36&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6&middot;b_6_35&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>6</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;b_6_36&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>2</sup>&middot;b_6_35</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6<sup>5</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_5&middot;b_2_6<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_6_36&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_6_35&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6&middot;b_1_2&middot;b_5_25&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>3</sup>&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_6<sup>4</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_1_2<sup>6</sup>&thinsp;+&thinsp;b_2_4<sup>3</sup>&middot;b_2_5&middot;b_2_6&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6<sup>2</sup>&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_6<sup>3</sup>&thinsp;+&thinsp;b_2_4<sup>4</sup>&middot;b_2_5&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>5</sup>&middot;b_2_6&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>5</sup>&middot;b_2_6<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>5</sup>&middot;b_2_5&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>3</sup>&middot;b_6_35&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_6_36&middot;a_1_0&middot;b_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>5</sup>&middot;b_2_6&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;c_8_65&middot;b_1_1<sup>2</sup>&thinsp;+&thinsp;b_2_5&middot;c_8_65&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;c_8_65&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;c_8_65&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;c_8_65&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;c_8_65&middot;a_1_0&middot;b_1_2&thinsp;+&thinsp;b_2_4&middot;b_2_6&middot;c_8_65&middot;a_1_0&middot;b_1_2</nobr>
  </li>
</ol></p>

<a name = "benson"><p><hr></p></a>
  <p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 128</a></td>
  </tr>
</table></p>

<h3>
  Data used for Benson&prime;s test
</h3>
<p>
  <ul>
    <li> Benson&prime;s completion test succeeded in degree 14.
    </li>
    <li> The completion test was perfect: It applied in the last degree in which a generator or relation was found.
    </li>
    <li> The following is a filter regular homogeneous system of parameters:
    <ol>
      <li><nobr>c_8_65</nobr>, a Duflot regular element of degree 8
      </li>
      <li><nobr>b_1_2&middot;b_3_11&thinsp;+&thinsp;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_1_1<sup>4</sup>&thinsp;+&thinsp;b_2_6&middot;b_1_1&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_4<sup>2</sup></nobr>, an element of degree 4
      </li>
      <li><nobr>b_1_2&middot;b_5_24&thinsp;+&thinsp;b_1_2<sup>3</sup>&middot;b_3_11&thinsp;+&thinsp;b_2_6&middot;b_1_1<sup>3</sup>&middot;b_1_2&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>2</sup>&thinsp;+&thinsp;b_2_5&middot;b_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_1_2<sup>4</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_1_2<sup>2</sup></nobr>, an element of degree 6
      </li>
      <li><nobr>b_1_2<sup>2</sup>&middot;b_5_24&thinsp;+&thinsp;b_6_35&middot;b_1_1&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>2</sup>&middot;b_1_2</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;b_2_6<sup>2</sup>&middot;b_1_1<sup>3</sup>&thinsp;+&thinsp;b_2_5&middot;b_1_2<sup>5</sup>&thinsp;+&thinsp;b_2_5&middot;b_2_6&middot;b_1_2<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&middot;b_1_2</nobr>, an element of degree 7
      </li>
    </ol>
    </li>    <li> The Raw Filter Degree Type of that HSOP is [-1, -1, 6, 14, 21].
    </li>
    <li> The filter degree type of any filter regular HSOP is [-1, -2, -3, -4, -4].
    </li>
    <li> We found that there exists some filter regular HSOP formed by the first term of the above HSOP, together with 3 elements of degree 2.
    </li>
  </ul></p>
<p><a name="restrict"><hr></a></p>
<p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 128</a></td>
  </tr>
</table></p>

<h3>
  Restriction maps
</h3>
  <h4>
    Restriction map to the greatest central el. ab. subgp., which is of rank 1
  </h4>
    <ol>
      <li> <nobr>a_1_0</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_1</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_2</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_2_4</nobr> &rarr; <nobr>0</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_2_5</nobr> &rarr; <nobr>0</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_2_6</nobr> &rarr; <nobr>0</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_3_11</nobr> &rarr; <nobr>0</nobr>, an element of degree 3
      </li>
      <li> <nobr>b_5_24</nobr> &rarr; <nobr>0</nobr>, an element of degree 5
      </li>
      <li> <nobr>b_5_25</nobr> &rarr; <nobr>0</nobr>, an element of degree 5
      </li>
      <li> <nobr>b_6_35</nobr> &rarr; <nobr>0</nobr>, an element of degree 6
      </li>
      <li> <nobr>b_6_36</nobr> &rarr; <nobr>0</nobr>, an element of degree 6
      </li>
      <li> <nobr>b_7_49</nobr> &rarr; <nobr>0</nobr>, an element of degree 7
      </li>
      <li> <nobr>c_8_65</nobr> &rarr; <nobr>c_1_0<sup>8</sup></nobr>, an element of degree 8
      </li>
    </ol>

  <h4>
    Restriction map to a maximal el. ab. subgp. of rank 3
  </h4>
    <ol>
      <li> <nobr>a_1_0</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_1</nobr> &rarr; <nobr>c_1_1</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_2</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_2_4</nobr> &rarr; <nobr>0</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_2_5</nobr> &rarr; <nobr>0</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_2_6</nobr> &rarr; <nobr>c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_3_11</nobr> &rarr; <nobr>0</nobr>, an element of degree 3
      </li>
      <li> <nobr>b_5_24</nobr> &rarr; <nobr>c_1_1&middot;c_1_2<sup>4</sup>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2<sup>2</sup></nobr>, an element of degree 5
      </li>
      <li> <nobr>b_5_25</nobr> &rarr; <nobr>c_1_1&middot;c_1_2<sup>4</sup>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>3</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1</nobr>, an element of degree 5
      </li>
      <li> <nobr>b_6_35</nobr> &rarr; <nobr>c_1_1<sup>2</sup>&middot;c_1_2<sup>4</sup>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_2<sup>2</sup></nobr>, an element of degree 6
      </li>
      <li> <nobr>b_6_36</nobr> &rarr; <nobr>c_1_2<sup>6</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>5</sup>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2<sup>3</sup>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1<sup>2</sup></nobr>, an element of degree 6
      </li>
      <li> <nobr>b_7_49</nobr> &rarr; <nobr>c_1_1&middot;c_1_2<sup>6</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>5</sup>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2<sup>4</sup>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>3</sup>&middot;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>4</sup>&middot;c_1_2&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1&middot;c_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_2</nobr>, an element of degree 7
      </li>
      <li> <nobr>c_8_65</nobr> &rarr; <nobr>c_1_2<sup>8</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>6</sup>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2<sup>5</sup>&thinsp;+&thinsp;c_1_1<sup>5</sup>&middot;c_1_2<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_2<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>5</sup>&middot;c_1_2&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_2<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1<sup>3</sup>&middot;c_1_2&thinsp;+&thinsp;c_1_0<sup>8</sup></nobr>, an element of degree 8
      </li>
    </ol>

  <h4>
    Restriction map to a maximal el. ab. subgp. of rank 4
  </h4>
    <ol>
      <li> <nobr>a_1_0</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_1</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_2</nobr> &rarr; <nobr>c_1_1</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_2_4</nobr> &rarr; <nobr>c_1_2<sup>2</sup></nobr>, an element of degree 2
      </li>
      <li> <nobr>b_2_5</nobr> &rarr; <nobr>0</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_2_6</nobr> &rarr; <nobr>c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_2&middot;c_1_3</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_3_11</nobr> &rarr; <nobr>c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_2<sup>2</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2&middot;c_1_3</nobr>, an element of degree 3
      </li>
      <li> <nobr>b_5_24</nobr> &rarr; <nobr>c_1_2&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_2<sup>4</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3</nobr>, an element of degree 5
      </li>
      <li> <nobr>b_5_25</nobr> &rarr; <nobr>0</nobr>, an element of degree 5
      </li>
      <li> <nobr>b_6_35</nobr> &rarr; <nobr>c_1_1&middot;c_1_2<sup>3</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>4</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_3<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>3</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3</nobr>, an element of degree 6
      </li>
      <li> <nobr>b_6_36</nobr> &rarr; <nobr>c_1_3<sup>6</sup>&thinsp;+&thinsp;c_1_2&middot;c_1_3<sup>5</sup>&thinsp;+&thinsp;c_1_2<sup>3</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_2<sup>5</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1&middot;c_1_2&middot;c_1_3<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>3</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>4</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0&middot;c_1_2<sup>3</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_2<sup>4</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2<sup>3</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_2<sup>2</sup></nobr>, an element of degree 6
      </li>
      <li> <nobr>b_7_49</nobr> &rarr; <nobr>c_1_2<sup>3</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_2<sup>6</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1&middot;c_1_3<sup>6</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>5</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_3<sup>5</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2&middot;c_1_3<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>5</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0&middot;c_1_2<sup>4</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_1&middot;c_1_2<sup>3</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_1&middot;c_1_2<sup>4</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2<sup>4</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1&middot;c_1_2<sup>3</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1&middot;c_1_2<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_2&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1&middot;c_1_2<sup>2</sup></nobr>, an element of degree 7
      </li>
      <li> <nobr>c_8_65</nobr> &rarr; <nobr>c_1_3<sup>8</sup>&thinsp;+&thinsp;c_1_2<sup>2</sup>&middot;c_1_3<sup>6</sup>&thinsp;+&thinsp;c_1_2<sup>3</sup>&middot;c_1_3<sup>5</sup>&thinsp;+&thinsp;c_1_2<sup>5</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2&middot;c_1_3<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>3</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>4</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>6</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_3<sup>6</sup>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2<sup>3</sup>&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_2&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_2<sup>3</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>5</sup>&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>5</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0&middot;c_1_2<sup>3</sup>&middot;c_1_3<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0&middot;c_1_2<sup>6</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0&middot;c_1_1&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_1&middot;c_1_2<sup>4</sup>&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0&middot;c_1_1<sup>2</sup>&middot;c_1_2&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_1<sup>2</sup>&middot;c_1_2<sup>4</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0&middot;c_1_1<sup>4</sup>&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_1<sup>4</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1&middot;c_1_2&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1&middot;c_1_2<sup>4</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_2<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>4</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>4</sup>&middot;c_1_2&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>4</sup>&middot;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_2<sup>3</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1&middot;c_1_2<sup>2</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_2&middot;c_1_3&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>8</sup></nobr>, an element of degree 8
      </li>
    </ol>

  <h4>
    Restriction map to a maximal el. ab. subgp. of rank 4
  </h4>
    <ol>
      <li> <nobr>a_1_0</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_1</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_2</nobr> &rarr; <nobr>c_1_1</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_2_4</nobr> &rarr; <nobr>c_1_3<sup>2</sup></nobr>, an element of degree 2
      </li>
      <li> <nobr>b_2_5</nobr> &rarr; <nobr>c_1_3<sup>2</sup></nobr>, an element of degree 2
      </li>
      <li> <nobr>b_2_6</nobr> &rarr; <nobr>c_1_2&middot;c_1_3&thinsp;+&thinsp;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_3</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_3_11</nobr> &rarr; <nobr>c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_2<sup>2</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2&middot;c_1_3&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>2</sup></nobr>, an element of degree 3
      </li>
      <li> <nobr>b_5_24</nobr> &rarr; <nobr>c_1_2&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_2<sup>4</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3</nobr>, an element of degree 5
      </li>
      <li> <nobr>b_5_25</nobr> &rarr; <nobr>c_1_2<sup>2</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_2<sup>4</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1&middot;c_1_2&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3</nobr>, an element of degree 5
      </li>
      <li> <nobr>b_6_35</nobr> &rarr; <nobr>c_1_3<sup>6</sup>&thinsp;+&thinsp;c_1_2<sup>2</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_2<sup>4</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2&middot;c_1_3<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>3</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>4</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>3</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>4</sup>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1<sup>5</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0&middot;c_1_2&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0&middot;c_1_1&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_1<sup>2</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_3<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1&middot;c_1_3<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_3<sup>2</sup></nobr>, an element of degree 6
      </li>
      <li> <nobr>b_6_36</nobr> &rarr; <nobr>c_1_2<sup>3</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_2<sup>4</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_2<sup>5</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_2<sup>6</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2&middot;c_1_3<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>3</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>3</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_2&middot;c_1_3&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>5</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0&middot;c_1_2&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_1&middot;c_1_3<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0&middot;c_1_1<sup>2</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2&middot;c_1_3<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_3<sup>2</sup></nobr>, an element of degree 6
      </li>
      <li> <nobr>b_7_49</nobr> &rarr; <nobr>c_1_2&middot;c_1_3<sup>6</sup>&thinsp;+&thinsp;c_1_2<sup>3</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_2<sup>5</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_2<sup>6</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1&middot;c_1_3<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1&middot;c_1_2&middot;c_1_3<sup>5</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>4</sup>&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>6</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_3<sup>5</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>4</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>5</sup>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_2<sup>3</sup>&thinsp;+&thinsp;c_1_1<sup>5</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>5</sup>&middot;c_1_2&middot;c_1_3&thinsp;+&thinsp;c_1_1<sup>5</sup>&middot;c_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_2<sup>4</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_1<sup>2</sup>&middot;c_1_3<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0&middot;c_1_1<sup>4</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2<sup>4</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>4</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_2&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_3</nobr>, an element of degree 7
      </li>
      <li> <nobr>c_8_65</nobr> &rarr; <nobr>c_1_3<sup>8</sup>&thinsp;+&thinsp;c_1_2<sup>4</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_2<sup>8</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>5</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>3</sup>&middot;c_1_3<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>5</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>6</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>3</sup>&middot;c_1_3<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>4</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>5</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>6</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_3<sup>5</sup>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1<sup>3</sup>&middot;c_1_2<sup>4</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_2&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1<sup>4</sup>&middot;c_1_2<sup>4</sup>&thinsp;+&thinsp;c_1_1<sup>5</sup>&middot;c_1_3<sup>3</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>7</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0&middot;c_1_1&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_1&middot;c_1_2<sup>4</sup>&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0&middot;c_1_1<sup>2</sup>&middot;c_1_2&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_1<sup>2</sup>&middot;c_1_2<sup>4</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0&middot;c_1_1<sup>4</sup>&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_1<sup>4</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2<sup>4</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1&middot;c_1_2&middot;c_1_3<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1&middot;c_1_2<sup>4</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_3<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>4</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>4</sup>&middot;c_1_2&middot;c_1_3&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_1<sup>4</sup>&middot;c_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_3<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_2<sup>2</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_2<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1&middot;c_1_2<sup>2</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_2&middot;c_1_3&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1<sup>2</sup>&middot;c_1_2<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>4</sup>&middot;c_1_1<sup>4</sup>&thinsp;+&thinsp;c_1_0<sup>8</sup></nobr>, an element of degree 8
      </li>
    </ol>

<p><hr></p>
<p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 128</a></td>
  </tr>
</table></p>


              <br clear="all">

              <div id="adresse">
<P>
  <HR><HR>
</P>
  <table width="100%" class="adresse">
    <tr><td>
      <a href = http://users.minet.uni-jena.de/~king/">Simon A. King</a> 
    </td><td>
      <a href = "http://users.minet.uni-jena.de/~green/index-en.php">David J. Green</a>
    </td></tr>
    <tr><td>
      <a href = "http://www.minet.uni-jena.de/">Fakult&auml;t f&uuml;r Mathematik und Informatik</a>
    </td><td>
      <a href = "http://www.minet.uni-jena.de/">Fakult&auml;t f&uuml;r Mathematik und Informatik</a>
    </td></tr>
    <tr><td>
      <a href = "http://www.uni-jena.de/">Friedrich-Schiller-Universit&auml;t Jena</a>
    </td><td>
      <a href = "http://www.uni-jena.de/">Friedrich-Schiller-Universit&auml;t Jena</a>
    </td></tr>
    <tr><td>
      Ernst-Abbe-Platz 2
    </td><td>
      Ernst-Abbe-Platz 2
    </td></tr>
    <tr><td>
      D-07743 Jena
    </td><td>
      D-07743 Jena
    </td></tr>
    <tr><td>
      Germany
    </td><td>
      Germany
    </td></tr>
    <tr><td colspan=2><hr></td></tr>
    <tr>
      <td>
	  <table class="adresse">
	  <tr>
	    <td> E-mail: </td><td>simon dot king at uni hyphen jena dot de</td>
	  </tr>
	  <tr>
	    <td> Tel: </td><td> +49 (0)3641 9-46184</td>
	  </tr>
	  <tr>
	    <td> Fax: </td><td> +49 (0)3641 9-46162</td>
	  </tr>
	  <tr>
	    <td> Office:</td><td> Zi. 3524, Ernst-Abbe-Platz 2
            </td>
	  </tr>
	</table>
      </td><td><table class="adresse">
      <tr>
	    <td> E-mail: </td><td>david dot green at uni hyphen jena dot de</td>
	  </tr>
	  <tr>
	    <td> Tel: </td><td> +49 3641 9-46166</td>
	  </tr>
	  <tr>
	    <td> Fax: </td><td> +49 3641 9-46162</td>
	  </tr>
	  <tr>
	    <td> Office:</td><td> Zi 3512, Ernst-Abbe-Platz 2
            </td>
      </table></td>
      </tr>
    </table>
</div>

              <P>
              <HR WIDTH="100%">
              <HR WIDTH="100%"></P>
              </TD>
            </TR>
          </TABLE>

      <p>
      <i>Last change: 25.08.2009</i>
      <hr>

        </BODY>
        </HTML>
        

==> anc/data/64gp216.html <==
<html>
<head>
<title>Cohomology of Group number 216 of Order 64
</title>
   <link rel="shortcut icon" type="image/x-icon" href="/cohomology/favicon.ico" />

    <link rel="stylesheet" href="/cohomology/design.css" type="text/css">
    
</head>
<body>
  <a name="general"></a>
  <table CELLPADDING="10" CELLSPACING="0" BORDER="0" HEIGHT="100%" WIDTH="100%">
<TR>
    <td valign="top" id="navi">
            Simon King
      <nobr>
	<a href = "/~king/index.html"><img src="/cohomology/pics/deutschland.gif" border="1" alt="DE"></a>
	<a href = "/~king/eindex.html"><img src="/cohomology/pics/united_kingdom.gif" border="1" alt="EN"></a>
	<a href = "/~king/findex.html"><img src="/cohomology/pics/france.gif" border="1" alt="FR"></a>
      </nobr>
    <p>
    <hr>
    <p>
        <a href="https://users.fmi.uni-jena.de/~green/index-en.php">David J. Green</a>
    <p>
    <hr>
    <p>
      <a href = "/cohomology/">Cohomology</a>
      <br> &rarr;<a href = https://users.fmi.uni-jena.de/cohomology/background.html>Theory</a>
      <br> &rarr;<a href = https://users.fmi.uni-jena.de/cohomology/background.html#imple>Implementation</a>
    <p>
    <hr>
    <p>
      Jena:
    <p>
      <a href="http://www.uni-jena.de/" style="color:#FFF0AA" border="0">   <img src="/cohomology/pics/hanfried.png"
alt="Friedrich Schiller University of Jena" border="0"></a>
    <p>
      <a href="https://www.fmi.uni-jena.de/index-en.php">Faculty</a>
    <p>
    <hr>
    <p>
      External links:
    <p>
     <a href="http://www.sagemath.org/" style="color:#FFF0AA" border="0"> <img alt="Sage"
src="/cohomology/pics/sage_logo.png" width = 110px border="0"></a>
    <p>
    <a href="http://www.singular.uni-kl.de/" style="font-variant:small-caps">Singular</a>
    <p>
    <a href="http://www.gap-system.org/" style="font-variant:small-caps">Gap</a>
    <hr>

    </td>

    <TD VALIGN="top" WIDTH="100%" id="main">
            
      <P>
        <HR WIDTH="100%">
        <HR WIDTH="100%">
      </P>
<h2>
  Cohomology of group number 216 of order 64
</h2>
<p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 64</a></td>
  </tr>
</table>

<p><hr></p>
<h3>
  General information on the group
</h3>
<p><ul>
  <li>The group has 4 minimal generators and exponent 4.
  </li>
  <li> It is non-abelian.
  </li>
  <li> It has p-Rank 4.
  </li>
  <li> Its center has rank 2.
  </li>
  <li> It has 4 conjugacy classes of maximal elementary abelian subgroups, which are of rank 3, 3, 4 and 4, respectively.
  </li>
</ul></p>
<p><hr></p>
<h3>
  Structure of the cohomology ring
</h3>
<h4>
  General information
</h4>
<p><ul>
  <li> The cohomology ring is of dimension 4 and depth 3.
  </li>
  <li> The depth exceeds the Duflot bound, which is 2.
  </li>
  <li> The Poincar&eacute; series is    <table style="color:black"><tr><td align="center"><nobr>1</nobr></td></tr>      <tr><td><hr style="color:black"></td></tr><tr><td align="center"><nobr>(t &thinsp;&#8722;&thinsp; 1)<sup>4 </sup>&middot; (t<sup>2 </sup>&thinsp;+&thinsp; 1)</nobr></td></tr>
    </table>
  </li>  <li> The a-invariants are -&infin;,-&infin;,-&infin;,-4,-4.  They were obtained using the filter regular HSOP of the <a href="#benson">Benson test</a>.
  </li>
</ul></p>


  <a name = "generators"></a>
  <p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 64</a></td>
  </tr>
</table></p>

<h4>
  Ring generators
</h4>
 <p>The cohomology ring has 7 minimal generators of maximal degree 4:
</p>
<ol>
  <li> <nobr>b_1_0</nobr>, an element of degree 1
  </li>
  <li> <nobr>b_1_1</nobr>, an element of degree 1
  </li>
  <li> <nobr>b_1_2</nobr>, an element of degree 1
  </li>
  <li> <nobr>b_1_3</nobr>, an element of degree 1
  </li>
  <li> <nobr>c_2_8</nobr>, a Duflot regular element of degree 2
  </li>
  <li> <nobr>b_3_15</nobr>, an element of degree 3
  </li>
  <li> <nobr>c_4_25</nobr>, a Duflot regular element of degree 4
  </li>
</ol>

<a name = "relations"></a>
  <p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 64</a></td>
  </tr>
</table></p>

<h4>
  Ring relations
</h4>
<p>There are 5 minimal relations of maximal degree 6:
<ol>
  <li> <nobr>b_1_0&middot;b_1_2</nobr>
  </li>
  <li> <nobr>b_1_1&middot;b_1_2&thinsp;+&thinsp;b_1_1<sup>2</sup>&thinsp;+&thinsp;b_1_0&middot;b_1_3&thinsp;+&thinsp;b_1_0&middot;b_1_1</nobr>
  </li>
  <li> <nobr>b_1_0&middot;b_1_3<sup>2</sup></nobr>
  </li>
  <li> <nobr>b_1_0&middot;b_3_15&thinsp;+&thinsp;c_2_8&middot;b_1_0&middot;b_1_3</nobr>
  </li>
  <li> <nobr>b_3_15<sup>2</sup>&thinsp;+&thinsp;b_1_2&middot;b_1_3<sup>2</sup>&middot;b_3_15&thinsp;+&thinsp;c_4_25&middot;b_1_2<sup>2</sup>&thinsp;+&thinsp;c_2_8&middot;b_1_3<sup>4</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_2_8&middot;b_1_2&middot;b_1_3<sup>3</sup>&thinsp;+&thinsp;c_2_8&middot;b_1_2<sup>2</sup>&middot;b_1_3<sup>2</sup>&thinsp;+&thinsp;c_2_8&middot;b_1_1<sup>3</sup>&middot;b_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_2_8&middot;b_1_0<sup>2</sup>&middot;b_1_1&middot;b_1_3&thinsp;+&thinsp;c_2_8<sup>2</sup>&middot;b_1_3<sup>2</sup></nobr>
  </li>
</ol></p>

<a name = "benson"><p><hr></p></a>
  <p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 64</a></td>
  </tr>
</table></p>

<h3>
  Data used for Benson&prime;s test
</h3>
<p>
  <ul>
    <li> Benson&prime;s completion test succeeded in degree 6.
    </li>
    <li> The completion test was perfect: It applied in the last degree in which a generator or relation was found.
    </li>
    <li> The following is a filter regular homogeneous system of parameters:
    <ol>
      <li><nobr>c_2_8</nobr>, a Duflot regular element of degree 2
      </li>
      <li><nobr>c_4_25</nobr>, a Duflot regular element of degree 4
      </li>
      <li><nobr>b_1_3<sup>2</sup>&thinsp;+&thinsp;b_1_2&middot;b_1_3&thinsp;+&thinsp;b_1_2<sup>2</sup>&thinsp;+&thinsp;b_1_0<sup>2</sup></nobr>, an element of degree 2
      </li>
      <li><nobr>b_1_3</nobr>, an element of degree 1
      </li>
    </ol>
    </li>    <li> The Raw Filter Degree Type of that HSOP is [-1, -1, -1, 4, 5].
    </li>
    <li> The filter degree type of any filter regular HSOP is [-1, -2, -3, -4, -4].
    </li>
  </ul></p>
<p><a name="restrict"><hr></a></p>
<p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 64</a></td>
  </tr>
</table></p>

<h3>
  Restriction maps
</h3>
  <h4>
    Restriction map to the greatest central el. ab. subgp., which is of rank 2
  </h4>
    <ol>
      <li> <nobr>b_1_0</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_1</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_2</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_3</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>c_2_8</nobr> &rarr; <nobr>c_1_1<sup>2</sup></nobr>, an element of degree 2
      </li>
      <li> <nobr>b_3_15</nobr> &rarr; <nobr>0</nobr>, an element of degree 3
      </li>
      <li> <nobr>c_4_25</nobr> &rarr; <nobr>c_1_0<sup>4</sup></nobr>, an element of degree 4
      </li>
    </ol>

  <h4>
    Restriction map to a maximal el. ab. subgp. of rank 3
  </h4>
    <ol>
      <li> <nobr>b_1_0</nobr> &rarr; <nobr>c_1_2</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_1</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_2</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_3</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>c_2_8</nobr> &rarr; <nobr>c_1_1&middot;c_1_2&thinsp;+&thinsp;c_1_1<sup>2</sup></nobr>, an element of degree 2
      </li>
      <li> <nobr>b_3_15</nobr> &rarr; <nobr>0</nobr>, an element of degree 3
      </li>
      <li> <nobr>c_4_25</nobr> &rarr; <nobr>c_1_0<sup>2</sup>&middot;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup></nobr>, an element of degree 4
      </li>
    </ol>

  <h4>
    Restriction map to a maximal el. ab. subgp. of rank 3
  </h4>
    <ol>
      <li> <nobr>b_1_0</nobr> &rarr; <nobr>c_1_2</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_1</nobr> &rarr; <nobr>c_1_2</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_2</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_3</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>c_2_8</nobr> &rarr; <nobr>c_1_1&middot;c_1_2&thinsp;+&thinsp;c_1_1<sup>2</sup></nobr>, an element of degree 2
      </li>
      <li> <nobr>b_3_15</nobr> &rarr; <nobr>0</nobr>, an element of degree 3
      </li>
      <li> <nobr>c_4_25</nobr> &rarr; <nobr>c_1_0<sup>2</sup>&middot;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup></nobr>, an element of degree 4
      </li>
    </ol>

  <h4>
    Restriction map to a maximal el. ab. subgp. of rank 4
  </h4>
    <ol>
      <li> <nobr>b_1_0</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_1</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_2</nobr> &rarr; <nobr>c_1_2</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_3</nobr> &rarr; <nobr>c_1_3</nobr>, an element of degree 1
      </li>
      <li> <nobr>c_2_8</nobr> &rarr; <nobr>c_1_1&middot;c_1_2&thinsp;+&thinsp;c_1_1<sup>2</sup></nobr>, an element of degree 2
      </li>
      <li> <nobr>b_3_15</nobr> &rarr; <nobr>c_1_1&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0&middot;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2</nobr>, an element of degree 3
      </li>
      <li> <nobr>c_4_25</nobr> &rarr; <nobr>c_1_1&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_3<sup>2</sup></nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup></nobr>, an element of degree 4
      </li>
    </ol>

  <h4>
    Restriction map to a maximal el. ab. subgp. of rank 4
  </h4>
    <ol>
      <li> <nobr>b_1_0</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_1</nobr> &rarr; <nobr>c_1_3</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_2</nobr> &rarr; <nobr>c_1_3</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_3</nobr> &rarr; <nobr>c_1_2</nobr>, an element of degree 1
      </li>
      <li> <nobr>c_2_8</nobr> &rarr; <nobr>c_1_1&middot;c_1_3&thinsp;+&thinsp;c_1_1<sup>2</sup></nobr>, an element of degree 2
      </li>
      <li> <nobr>b_3_15</nobr> &rarr; <nobr>c_1_1&middot;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2&thinsp;+&thinsp;c_1_0&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_3</nobr>, an element of degree 3
      </li>
      <li> <nobr>c_4_25</nobr> &rarr; <nobr>c_1_1&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>2</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>3</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_0&middot;c_1_2<sup>2</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>2</sup>&middot;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_0<sup>4</sup></nobr>, an element of degree 4
      </li>
    </ol>

<p><hr></p>
<p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 64</a></td>
  </tr>
</table></p>


              <br clear="all">

              <div id="adresse">
<P>
  <HR><HR>
</P>
  <table width="100%" class="adresse">
    <tr><td>
      <a href = http://users.minet.uni-jena.de/~king/">Simon A. King</a> 
    </td><td>
      <a href = "http://users.minet.uni-jena.de/~green/index-en.php">David J. Green</a>
    </td></tr>
    <tr><td>
      <a href = "http://www.minet.uni-jena.de/">Fakult&auml;t f&uuml;r Mathematik und Informatik</a>
    </td><td>
      <a href = "http://www.minet.uni-jena.de/">Fakult&auml;t f&uuml;r Mathematik und Informatik</a>
    </td></tr>
    <tr><td>
      <a href = "http://www.uni-jena.de/">Friedrich-Schiller-Universit&auml;t Jena</a>
    </td><td>
      <a href = "http://www.uni-jena.de/">Friedrich-Schiller-Universit&auml;t Jena</a>
    </td></tr>
    <tr><td>
      Ernst-Abbe-Platz 2
    </td><td>
      Ernst-Abbe-Platz 2
    </td></tr>
    <tr><td>
      D-07743 Jena
    </td><td>
      D-07743 Jena
    </td></tr>
    <tr><td>
      Germany
    </td><td>
      Germany
    </td></tr>
    <tr><td colspan=2><hr></td></tr>
    <tr>
      <td>
	  <table class="adresse">
	  <tr>
	    <td> E-mail: </td><td>simon dot king at uni hyphen jena dot de</td>
	  </tr>
	  <tr>
	    <td> Tel: </td><td> +49 (0)3641 9-46184</td>
	  </tr>
	  <tr>
	    <td> Fax: </td><td> +49 (0)3641 9-46162</td>
	  </tr>
	  <tr>
	    <td> Office:</td><td> Zi. 3524, Ernst-Abbe-Platz 2
            </td>
	  </tr>
	</table>
      </td><td><table class="adresse">
      <tr>
	    <td> E-mail: </td><td>david dot green at uni hyphen jena dot de</td>
	  </tr>
	  <tr>
	    <td> Tel: </td><td> +49 3641 9-46166</td>
	  </tr>
	  <tr>
	    <td> Fax: </td><td> +49 3641 9-46162</td>
	  </tr>
	  <tr>
	    <td> Office:</td><td> Zi 3512, Ernst-Abbe-Platz 2
            </td>
      </table></td>
      </tr>
    </table>
</div>

              <P>
              <HR WIDTH="100%">
              <HR WIDTH="100%"></P>
              </TD>
            </TR>
          </TABLE>

      <p>
      <i>Last change: 25.08.2009</i>
      <hr>

        </BODY>
        </HTML>
        

==> anc/data/64gp90.html <==
<html>
<head>
<title>Cohomology of Group number 90 of Order 64
</title>
   <link rel="shortcut icon" type="image/x-icon" href="/cohomology/favicon.ico" />

    <link rel="stylesheet" href="/cohomology/design.css" type="text/css">
    
</head>
<body>
  <a name="general"></a>
  <table CELLPADDING="10" CELLSPACING="0" BORDER="0" HEIGHT="100%" WIDTH="100%">
<TR>
    <td valign="top" id="navi">
            Simon King
      <nobr>
	<a href = "/~king/index.html"><img src="/cohomology/pics/deutschland.gif" border="1" alt="DE"></a>
	<a href = "/~king/eindex.html"><img src="/cohomology/pics/united_kingdom.gif" border="1" alt="EN"></a>
	<a href = "/~king/findex.html"><img src="/cohomology/pics/france.gif" border="1" alt="FR"></a>
      </nobr>
    <p>
    <hr>
    <p>
        <a href="https://users.fmi.uni-jena.de/~green/index-en.php">David J. Green</a>
    <p>
    <hr>
    <p>
      <a href = "/cohomology/">Cohomology</a>
      <br> &rarr;<a href = https://users.fmi.uni-jena.de/cohomology/background.html>Theory</a>
      <br> &rarr;<a href = https://users.fmi.uni-jena.de/cohomology/background.html#imple>Implementation</a>
    <p>
    <hr>
    <p>
      Jena:
    <p>
      <a href="http://www.uni-jena.de/" style="color:#FFF0AA" border="0">   <img src="/cohomology/pics/hanfried.png"
alt="Friedrich Schiller University of Jena" border="0"></a>
    <p>
      <a href="https://www.fmi.uni-jena.de/index-en.php">Faculty</a>
    <p>
    <hr>
    <p>
      External links:
    <p>
     <a href="http://www.sagemath.org/" style="color:#FFF0AA" border="0"> <img alt="Sage"
src="/cohomology/pics/sage_logo.png" width = 110px border="0"></a>
    <p>
    <a href="http://www.singular.uni-kl.de/" style="font-variant:small-caps">Singular</a>
    <p>
    <a href="http://www.gap-system.org/" style="font-variant:small-caps">Gap</a>
    <hr>

    </td>

    <TD VALIGN="top" WIDTH="100%" id="main">
            
      <P>
        <HR WIDTH="100%">
        <HR WIDTH="100%">
      </P>
<h2>
  Cohomology of group number 90 of order 64
</h2>
<p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 64</a></td>
  </tr>
</table>

<p><hr></p>
<h3>
  General information on the group
</h3>
<p><ul>
  <li>The group has 3 minimal generators and exponent 4.
  </li>
  <li> It is non-abelian.
  </li>
  <li> It has p-Rank 4.
  </li>
  <li> Its center has rank 2.
  </li>
  <li> It has 2 conjugacy classes of maximal elementary abelian subgroups, which are all of rank 4.
  </li>
</ul></p>
<p><hr></p>
<h3>
  Structure of the cohomology ring
</h3>
<h4>
  General information
</h4>
<p><ul>
  <li> The cohomology ring is of dimension 4 and depth 3.
  </li>
  <li> The depth exceeds the Duflot bound, which is 2.
  </li>
  <li> The Poincar&eacute; series is    <table style="color:black"><tr><td align="center"><nobr>1</nobr></td></tr>      <tr><td><hr style="color:black"></td></tr><tr><td align="center"><nobr>(t &thinsp;+&thinsp; 1) &middot; (t &thinsp;&#8722;&thinsp; 1)<sup>4</sup></nobr></td></tr>
    </table>
  </li>  <li> The a-invariants are -&infin;,-&infin;,-&infin;,-4,-4.  They were obtained using the filter regular HSOP of the <a href="#benson">Benson test</a>.
  </li>
</ul></p>


  <a name = "generators"></a>
  <p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 64</a></td>
  </tr>
</table></p>

<h4>
  Ring generators
</h4>
 <p>The cohomology ring has 9 minimal generators of maximal degree 4:
</p>
<ol>
  <li> <nobr>a_1_0</nobr>, a nilpotent element of degree 1
  </li>
  <li> <nobr>b_1_1</nobr>, an element of degree 1
  </li>
  <li> <nobr>c_1_2</nobr>, a Duflot regular element of degree 1
  </li>
  <li> <nobr>b_2_4</nobr>, an element of degree 2
  </li>
  <li> <nobr>b_2_5</nobr>, an element of degree 2
  </li>
  <li> <nobr>b_2_6</nobr>, an element of degree 2
  </li>
  <li> <nobr>b_3_11</nobr>, an element of degree 3
  </li>
  <li> <nobr>b_3_12</nobr>, an element of degree 3
  </li>
  <li> <nobr>c_4_21</nobr>, a Duflot regular element of degree 4
  </li>
</ol>

<a name = "relations"></a>
  <p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 64</a></td>
  </tr>
</table></p>

<h4>
  Ring relations
</h4>
<p>There are 14 minimal relations of maximal degree 6:
<ol>
  <li> <nobr>a_1_0<sup>2</sup></nobr>
  </li>
  <li> <nobr>a_1_0&middot;b_1_1</nobr>
  </li>
  <li> <nobr>b_2_4&middot;b_1_1&thinsp;+&thinsp;b_2_5&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_2_5&middot;b_1_1&thinsp;+&thinsp;b_2_4&middot;b_1_1</nobr>
  </li>
  <li> <nobr>b_2_4&middot;b_1_1&thinsp;+&thinsp;b_2_6&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_2_5<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6</nobr>
  </li>
  <li> <nobr>a_1_0&middot;b_3_11</nobr>
  </li>
  <li> <nobr>b_1_1&middot;b_3_11</nobr>
  </li>
  <li> <nobr>a_1_0&middot;b_3_12</nobr>
  </li>
  <li> <nobr>b_2_6&middot;b_3_11&thinsp;+&thinsp;b_2_5&middot;b_3_12&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_2_5&middot;b_3_11&thinsp;+&thinsp;b_2_4&middot;b_3_12&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;a_1_0</nobr>
  </li>
  <li> <nobr>b_3_11<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&thinsp;+&thinsp;b_2_4<sup>2</sup>&middot;b_2_6</nobr>
  </li>
  <li> <nobr>b_3_11&middot;b_3_12&thinsp;+&thinsp;b_2_5&middot;b_2_6<sup>2</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_5&middot;b_2_6</nobr>
  </li>
  <li> <nobr>b_3_12<sup>2</sup>&thinsp;+&thinsp;b_2_6&middot;b_1_1&middot;b_3_12&thinsp;+&thinsp;b_2_6<sup>3</sup>&thinsp;+&thinsp;b_2_4&middot;b_2_6<sup>2</sup>&thinsp;+&thinsp;c_4_21&middot;b_1_1<sup>2</sup></nobr>
  </li>
</ol></p>

<a name = "benson"><p><hr></p></a>
  <p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 64</a></td>
  </tr>
</table></p>

<h3>
  Data used for Benson&prime;s test
</h3>
<p>
  <ul>
    <li> Benson&prime;s completion test succeeded in degree 6.
    </li>
    <li> The completion test was perfect: It applied in the last degree in which a generator or relation was found.
    </li>
    <li> The following is a filter regular homogeneous system of parameters:
    <ol>
      <li><nobr>c_1_2</nobr>, a Duflot regular element of degree 1
      </li>
      <li><nobr>c_4_21</nobr>, a Duflot regular element of degree 4
      </li>
      <li><nobr>b_1_1<sup>2</sup>&thinsp;+&thinsp;b_2_6&thinsp;+&thinsp;b_2_5&thinsp;+&thinsp;b_2_4</nobr>, an element of degree 2
      </li>
      <li><nobr>b_3_11&thinsp;+&thinsp;b_2_6&middot;b_1_1</nobr>, an element of degree 3
      </li>
    </ol>
    </li>    <li> The Raw Filter Degree Type of that HSOP is [-1, -1, -1, 3, 6].
    </li>
    <li> The filter degree type of any filter regular HSOP is [-1, -2, -3, -4, -4].
    </li>
    <li> We found that there exists some filter regular HSOP formed by the first 2 terms of the above HSOP, together with 2 elements of degree 2.
    </li>
  </ul></p>
<p><a name="restrict"><hr></a></p>
<p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 64</a></td>
  </tr>
</table></p>

<h3>
  Restriction maps
</h3>
  <h4>
    Restriction map to the greatest central el. ab. subgp., which is of rank 2
  </h4>
    <ol>
      <li> <nobr>a_1_0</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_1</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>c_1_2</nobr> &rarr; <nobr>c_1_0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_2_4</nobr> &rarr; <nobr>0</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_2_5</nobr> &rarr; <nobr>0</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_2_6</nobr> &rarr; <nobr>0</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_3_11</nobr> &rarr; <nobr>0</nobr>, an element of degree 3
      </li>
      <li> <nobr>b_3_12</nobr> &rarr; <nobr>0</nobr>, an element of degree 3
      </li>
      <li> <nobr>c_4_21</nobr> &rarr; <nobr>c_1_1<sup>4</sup></nobr>, an element of degree 4
      </li>
    </ol>

  <h4>
    Restriction map to a maximal el. ab. subgp. of rank 4
  </h4>
    <ol>
      <li> <nobr>a_1_0</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_1</nobr> &rarr; <nobr>c_1_2</nobr>, an element of degree 1
      </li>
      <li> <nobr>c_1_2</nobr> &rarr; <nobr>c_1_0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_2_4</nobr> &rarr; <nobr>0</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_2_5</nobr> &rarr; <nobr>0</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_2_6</nobr> &rarr; <nobr>c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_2&middot;c_1_3</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_3_11</nobr> &rarr; <nobr>0</nobr>, an element of degree 3
      </li>
      <li> <nobr>b_3_12</nobr> &rarr; <nobr>c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_2<sup>2</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2</nobr>, an element of degree 3
      </li>
      <li> <nobr>c_4_21</nobr> &rarr; <nobr>c_1_1&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>2</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>4</sup></nobr>, an element of degree 4
      </li>
    </ol>

  <h4>
    Restriction map to a maximal el. ab. subgp. of rank 4
  </h4>
    <ol>
      <li> <nobr>a_1_0</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_1_1</nobr> &rarr; <nobr>0</nobr>, an element of degree 1
      </li>
      <li> <nobr>c_1_2</nobr> &rarr; <nobr>c_1_0</nobr>, an element of degree 1
      </li>
      <li> <nobr>b_2_4</nobr> &rarr; <nobr>c_1_3<sup>2</sup></nobr>, an element of degree 2
      </li>
      <li> <nobr>b_2_5</nobr> &rarr; <nobr>c_1_2&middot;c_1_3</nobr>, an element of degree 2
      </li>
      <li> <nobr>b_2_6</nobr> &rarr; <nobr>c_1_2<sup>2</sup></nobr>, an element of degree 2
      </li>
      <li> <nobr>b_3_11</nobr> &rarr; <nobr>c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_2<sup>2</sup>&middot;c_1_3</nobr>, an element of degree 3
      </li>
      <li> <nobr>b_3_12</nobr> &rarr; <nobr>c_1_2<sup>2</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_2<sup>3</sup></nobr>, an element of degree 3
      </li>
      <li> <nobr>c_4_21</nobr> &rarr; <nobr>c_1_2&middot;c_1_3<sup>3</sup>&thinsp;+&thinsp;c_1_2<sup>3</sup>&middot;c_1_3&thinsp;+&thinsp;c_1_1&middot;c_1_2&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1&middot;c_1_2<sup>2</sup>&middot;c_1_3</nobr><br>&nbsp;&nbsp;<nobr>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_3<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2&middot;c_1_3&thinsp;+&thinsp;c_1_1<sup>2</sup>&middot;c_1_2<sup>2</sup>&thinsp;+&thinsp;c_1_1<sup>4</sup></nobr>, an element of degree 4
      </li>
    </ol>

<p><hr></p>
<p>
<table border="1">
  <tr>
    <td><a href="#general">About the group</a></td>
    <td><a href="#generators">Ring generators</a></td>
    <td><a href="#relations">Ring relations</a></td>
    <td><a href="#benson">Completion information</a></td>
    <td><a href="#restrict">Restriction maps</a></td>
    <td><a href="index.html">Back to groups of order 64</a></td>
  </tr>
</table></p>


              <br clear="all">

              <div id="adresse">
<P>
  <HR><HR>
</P>
  <table width="100%" class="adresse">
    <tr><td>
      <a href = http://users.minet.uni-jena.de/~king/">Simon A. King</a> 
    </td><td>
      <a href = "http://users.minet.uni-jena.de/~green/index-en.php">David J. Green</a>
    </td></tr>
    <tr><td>
      <a href = "http://www.minet.uni-jena.de/">Fakult&auml;t f&uuml;r Mathematik und Informatik</a>
    </td><td>
      <a href = "http://www.minet.uni-jena.de/">Fakult&auml;t f&uuml;r Mathematik und Informatik</a>
    </td></tr>
    <tr><td>
      <a href = "http://www.uni-jena.de/">Friedrich-Schiller-Universit&auml;t Jena</a>
    </td><td>
      <a href = "http://www.uni-jena.de/">Friedrich-Schiller-Universit&auml;t Jena</a>
    </td></tr>
    <tr><td>
      Ernst-Abbe-Platz 2
    </td><td>
      Ernst-Abbe-Platz 2
    </td></tr>
    <tr><td>
      D-07743 Jena
    </td><td>
      D-07743 Jena
    </td></tr>
    <tr><td>
      Germany
    </td><td>
      Germany
    </td></tr>
    <tr><td colspan=2><hr></td></tr>
    <tr>
      <td>
	  <table class="adresse">
	  <tr>
	    <td> E-mail: </td><td>simon dot king at uni hyphen jena dot de</td>
	  </tr>
	  <tr>
	    <td> Tel: </td><td> +49 (0)3641 9-46184</td>
	  </tr>
	  <tr>
	    <td> Fax: </td><td> +49 (0)3641 9-46162</td>
	  </tr>
	  <tr>
	    <td> Office:</td><td> Zi. 3524, Ernst-Abbe-Platz 2
            </td>
	  </tr>
	</table>
      </td><td><table class="adresse">
      <tr>
	    <td> E-mail: </td><td>david dot green at uni hyphen jena dot de</td>
	  </tr>
	  <tr>
	    <td> Tel: </td><td> +49 3641 9-46166</td>
	  </tr>
	  <tr>
	    <td> Fax: </td><td> +49 3641 9-46162</td>
	  </tr>
	  <tr>
	    <td> Office:</td><td> Zi 3512, Ernst-Abbe-Platz 2
            </td>
      </table></td>
      </tr>
    </table>
</div>

              <P>
              <HR WIDTH="100%">
              <HR WIDTH="100%"></P>
              </TD>
            </TR>
          </TABLE>

      <p>
      <i>Last change: 25.08.2009</i>
      <hr>

        </BODY>
        </HTML>
        
